Simon's model does not produce Zipf's law: The fundamental rich-get-richer mechanism for any power-law size ranking

Many complex systems are composed of disparate, interacting types of varying sizes: Species abundances in ecosystems, firm sizes in markets, city populations in countries, word counts in language, etc. A longstanding mystery of complex systems is Zipf's law, which is the empirical observation that component size decreases as the inverse of component rank -- $S \propto r^{-1}$ -- and its generalization $S \propto r^{-\alpha}$ for $\alpha \ge 0$. Herbert Simon's 1955 theoretical rich-get-richer mechanism for system growth has prevailed as capturing the essential process. But Simon's analysis is in fact flawed: In the limit of zero innovation, the model leads to a winner-takes-all system with $\alpha \rightarrow \infty$, rather than $\alpha \rightarrow 1$. Here, for pure rich-get-richer systems, we derive the time-dependent innovation rate $\rho_t$ that correctly produces power-law size rankings across all $\alpha \ge 0$. To produce Zipf's law, we uncover that $\rho_t$ must decay as the inverse of the log of the number of types, $1/\ln N$. We then show that our time-dependent innovation rate governs type emergence in any system obeying a power-law size-ranking, independent of the underlying mechanism. We demonstrate agreement between our model's output and word rankings in a collection of famous novels, while Simon's model fails. Going forward, our dynamic innovation rate mechanism provides the fundamental, Drosophila-like model for all rich-get-richer systems.

==> make-things-move-to-online-appendices.sh <==
## No:
## ssh storylab@storylab.w3.uvm.edu
## scp storylab@storylab.w3.uvm.edu:

## ssh storylab@zoo.uvm.edu
## scp storylab@zoo.uvm.edu:

storylabain'tradiolab2022

cd package

mv anc flipbooks
tar cvfzp allotaxonometer-flipbooks-probability-turbulence-divergence.tgz flipbooks/*
zip -r allotaxonometer-flipbooks-probability-turbulence-divergence.zip flipbooks/*
mv flipbooks anc

cd ..

scp \
package/allotaxonometer-flipbooks-probability-turbulence-divergence.tgz \
package/allotaxonometer-flipbooks-probability-turbulence-divergence.zip \
package/anc/allotax*.pdf \
storylab@storylab.w3.uvm.edu:public_html/allotaxonometry/flipbooks/probability-turbulence-divergence/







==> makepackage.sh <==
#!/bin/sh
echo "creating $1-arxiv.tgz..." 1>&2;
cd package;
tar cvfzph ../$1-arxiv.tgz fig[0-9]*.pdf *revtex4-combined.tex 1>&2;


==> package-flipbooks.sh <==
mdkir -p package/flipbooks

# jane austen
\cp figures/2020-08gutenberg-jane-austen/flipbooks/figallotaxonometer9000-jane-austen-1grams-ptd003-alphasweep_combined.pdf \
    package/flipbooks/allotaxonometer-flipbook-1-probability-divergence-pride-and-prejudice-1-grams.pdf
\cp figures/2020-08gutenberg-jane-austen/flipbooks/figallotaxonometer9000-jane-austen-2grams-ptd003-alphasweep_combined.pdf \
    package/flipbooks/allotaxonometer-flipbook-2-probability-divergence-pride-and-prejudice-2-grams.pdf
\cp figures/2020-08gutenberg-jane-austen/flipbooks/figallotaxonometer9000-jane-austen-3grams-ptd003-alphasweep_combined.pdf \
    package/flipbooks/allotaxonometer-flipbook-3-probability-divergence-pride-and-prejudice-3-grams.pdf

# twitter
\cp figures/2020-01story-wrangler-rtd/figallotaxonometer9000/figallotaxonometer9000-2020-03-12-2020-05-30-story-wrangler-1grams-all-prob-div_combined_noname.pdf \
    package/flipbooks/allotaxonometer-flipbook-4-probability-divergence-twitter-1-grams.pdf
\cp figures/2020-01story-wrangler-rtd/figallotaxonometer9000/figallotaxonometer9000-2020-03-12-2020-05-30-story-wrangler-2grams-all-prob-div_combined_noname.pdf \
    package/flipbooks/allotaxonometer-flipbook-5-probability-divergence-twitter-2-grams.pdf
\cp figures/2020-01story-wrangler-rtd/figallotaxonometer9000/figallotaxonometer9000-2020-03-12-2020-05-30-story-wrangler-3grams-all-prob-div_combined_noname.pdf \
    package/flipbooks/allotaxonometer-flipbook-6-probability-divergence-twitter-3-grams.pdf

# barro colorado island
\cp figures/2019-11barro-colorado-trees-35-years/flipbooks/figallotaxonometer9000-1985-2015-barro-colorado003-ptd-alphasweep_combined.pdf \
    package/flipbooks/allotaxonometer-flipbook-7-probability-turbulence-divergence-barro-colorado-island.pdf



